From Lazy to Prolific: Tackling Missing Labels in Open Vocabulary Extreme Classification by Positive-Unlabeled Sequence Learning

Open-vocabulary Extreme Multi-label Classification (OXMC) extends traditional XMC by allowing prediction beyond an extremely large, predefined label set (typically $10^3$ to $10^{12}$ labels), addressing the dynamic nature of real-world labeling tasks. However, self-selection bias in data annotation leads to significant missing labels in both training and test data, particularly for less popular inputs. This creates two critical challenges: generation models learn to be "lazy'" by under-generating labels, and evaluation becomes unreliable due to insufficient annotation in the test set. In this work, we introduce Positive-Unlabeled Sequence Learning (PUSL), which reframes OXMC as an infinite keyphrase generation task, addressing the generation model's laziness. Additionally, we propose to adopt a suite of evaluation metrics, F1@$\mathcal{O}$ and newly proposed B@$k$, to reliably assess OXMC models with incomplete ground truths. In a highly imbalanced e-commerce dataset with substantial missing labels, PUSL generates 30% more unique labels, and 72% of its predictions align with actual user queries. On the less skewed EURLex-4.3k dataset, PUSL demonstrates superior F1 scores, especially as label counts increase from 15 to 30. Our approach effectively tackles both the modeling and evaluation challenges in OXMC with missing labels.

==> figures/kp_num_analysis.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 39,
   "id": "0df5564a-a938-4330-9404-5eb00b52af8a",
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import pandas as pd\n",
    "from datasets import load_dataset, concatenate_datasets, interleave_datasets\n",
    "import pyarrow.dataset as ds\n",
    "from pyarrow.parquet import ParquetFile\n",
    "import pyarrow as pa \n",
    "import numpy as np\n",
    "\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.lines import Line2D\n",
    "from collections import Counter\n",
    "from curlyBrace import curlyBrace\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "3ba18717-a081-4001-ac6a-bdbf8e63a205",
   "metadata": {},
   "outputs": [],
   "source": [
    "def gini(array):\n",
    "    \"\"\"Calculate the Gini coefficient of a numpy array.\"\"\"\n",
    "    # based on bottom eq:\n",
    "    # http://www.statsdirect.com/help/generatedimages/equations/equation154.svg\n",
    "    # from:\n",
    "    # http://www.statsdirect.com/help/default.htm#nonparametric_methods/gini.htm\n",
    "    # All values are treated equally, arrays must be 1d:\n",
    "    array = array.flatten()\n",
    "    if np.amin(array) < 0:\n",
    "        # Values cannot be negative:\n",
    "        array -= np.amin(array)\n",
    "    # Values cannot be 0:\n",
    "    array = array + 0.0000001\n",
    "    # Values must be sorted:\n",
    "    array = np.sort(array)\n",
    "    # Index per array element:\n",
    "    index = np.arange(1,array.shape[0]+1)\n",
    "    # Number of array elements:\n",
    "    n = array.shape[0]\n",
    "    # Gini coefficient:\n",
    "    return ((np.sum((2 * index - n  - 1) * array)) / (n * np.sum(array)))\n",
    "\n",
    "def lorenz(arr):\n",
    "    # this divides the prefix sum by the total sum\n",
    "    # this ensures all the values are between 0 and 1.0\n",
    "    scaled_prefix_sum = arr.cumsum() / arr.sum()\n",
    "    # this prepends the 0 value (because 0% of all people have 0% of all wealth)\n",
    "    return np.insert(scaled_prefix_sum, 0, 0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "84f0fdaa-b23a-4a1e-afb8-8957b9d444df",
   "metadata": {},
   "outputs": [],
   "source": [
    "# !cp /data/ebay/notebooks/beucar/PSU_Summarization/paper_evaluation/OURS_PRECISION\\&RECALL\\&F1.ipynb ./"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "57ed477c-fbd4-47cc-8cf8-b9113ad913d7",
   "metadata": {},
   "outputs": [],
   "source": [
    "def read_parquet(data_path, n):\n",
    "    num_path_list = []\n",
    "    # n = 50\n",
    "    # data_path = \"/data/ebay/data/eRUPT_Summarisation/processed_data/dataset_20231009_20231209_performancefrom20231209\"\n",
    "\n",
    "    for file_name in os.listdir(data_path):\n",
    "        if file_name.startswith(\"num_\") and \"train.\" in file_name:\n",
    "            file_path = os.path.join(data_path, file_name)\n",
    "            # num_data_files[file_name] = file_path\n",
    "            num_path_list.append(file_path)\n",
    "\n",
    "    # dfs = [ds.dataset(d).scanner().head(n).to_pandas() for d in num_path_list]\n",
    "    dfs = []\n",
    "    for f in num_path_list:\n",
    "        pf = ParquetFile(f) \n",
    "        first_ten_rows = next(pf.iter_batches(batch_size = n)) \n",
    "        df = pa.Table.from_batches([first_ten_rows]).to_pandas()\n",
    "        dfs.append(df)\n",
    "\n",
    "    df = pd.concat(dfs, axis=0, ignore_index=True)\n",
    "    return df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "63774e64-30a7-4be5-a747-f23a3fd1fa42",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "dd441bbf-5cfd-4b36-9a59-ad845329c0e8",
   "metadata": {},
   "outputs": [],
   "source": [
    "def read_csv(data_path):\n",
    "    num_path_list = []\n",
    "    n = 50\n",
    "    # data_path = \"/data/ebay/data/eRUPT_Summarisation/processed_data/dataset_20231009_20231209_performancefrom20231209\"\n",
    "\n",
    "    for file_name in os.listdir(data_path):\n",
    "        if file_name.startswith(\"num_\") and \"train.\" in file_name:\n",
    "            file_path = os.path.join(data_path, file_name)\n",
    "            # num_data_files[file_name] = file_path\n",
    "            num_path_list.append(file_path)\n",
    "\n",
    "    # dfs = [ds.dataset(d).scanner().head(n).to_pandas() for d in num_path_list]\n",
    "    dfs = []\n",
    "    for f in num_path_list:\n",
    "        d = pd.read_csv(f)\n",
    "        dfs.append(d)\n",
    "        # pf = ParquetFile(f) \n",
    "        # first_ten_rows = next(pf.iter_batches(batch_size = n)) \n",
    "        # df = pa.Table.from_batches([first_ten_rows]).to_pandas()\n",
    "        # dfs.append(df)\n",
    "\n",
    "    df = pd.concat(dfs, axis=0, ignore_index=True)\n",
    "    return df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "42a79570-e6b7-4f32-8894-065dfb00236e",
   "metadata": {},
   "outputs": [],
   "source": [
    "amazoncat_path = \"/data/ebay/data/eRUPT_Summarisation/data/processed_data/AmazonCat-13K\"\n",
    "eurlex_path = \"/data/ebay/data/eRUPT_Summarisation/data/processed_data/Eurlex-4.3K\"\n",
    "wiki_path = \"/data/ebay/data/eRUPT_Summarisation/data/processed_data/Wikipedia-1M\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "1a8377c6-8e8d-48d9-ad1c-6bd9465ad535",
   "metadata": {},
   "outputs": [],
   "source": [
    "ebay_path = \"/data/ebay/data/eRUPT_Summarisation/processed_data/dataset_20231009_20231209_performancefrom20231209\"\n",
    "n = 100000\n",
    "ebay_df = read_parquet(ebay_path, n)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "60f9a2b2-29b7-4704-a437-8910fda3cca7",
   "metadata": {},
   "outputs": [],
   "source": [
    "wiki_df = read_csv(wiki_path)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "5ae098eb-1a2e-4f92-a177-633a571c05cb",
   "metadata": {},
   "outputs": [],
   "source": [
    "amazoncat_df = read_csv(amazoncat_path)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "ff6d4db8-83ec-4b04-a5e6-65a8d34bd306",
   "metadata": {},
   "outputs": [],
   "source": [
    "eurlex_df = read_csv(eurlex_path)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "7175c828-9336-474b-9723-5ffa4ec49d55",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Index(['uid', 'text', 'target', 'num_keyphrases'], dtype='object')"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "amazoncat_df.columns"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "e347f0b1-242e-4a7a-85ca-c2c873e70719",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.3373072239263449\n"
     ]
    }
   ],
   "source": [
    "# amazoncat_df['uid'][:10]\n",
    "def gini_train(df):\n",
    "    df[\"num_keyphrases\"] = df[\"target\"].str.count(\";\") + 1\n",
    "    gini_coef = gini(np.array(df[\"num_keyphrases\"]))\n",
    "    return gini_coef\n",
    "print(gini_train(amazoncat_df))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "58f1d92d-e798-4fc9-a6d9-b102660fc672",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.28883953872563906\n"
     ]
    }
   ],
   "source": [
    "print(gini_train(eurlex_df))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "d885455a-c174-4ece-ae5e-b8aff1498de9",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.4192950160502077\n"
     ]
    }
   ],
   "source": [
    "print(gini_train(wiki_df))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "id": "8471192e-a1e5-44cf-8078-592b2c2266c4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.3112020734850702\n"
     ]
    }
   ],
   "source": [
    "print(gini_train(ebay_df))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "id": "fb9f3b40-5cca-4215-b760-ab628a56a783",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "keyphrase Number\n",
      "50% quantile 4.0\n",
      "90% quantile 9.0\n",
      "median num_keyphrases 4.0\n",
      "mean num_keyphrases 5.061020130546046\n",
      "var num_keyphrases 12.415751931709996\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def vis_keyphrase_num(df, name):\n",
    "    # plt.close()\n",
    "    df['num_keyphrases'] = df['target'].str.count(';') + 1\n",
    "    # df['num_keyphrases'] = df['target'].str.count(';') + 1\n",
    "    num_pairs = len(df)\n",
    "    mean_keyphrases = df['num_keyphrases'].mean()\n",
    "    fig = plt.figure(figsize=(6,4))\n",
    "    # Plot the distribution as a bar plot\n",
    "    counts, bins, patches = plt.hist(df['num_keyphrases'], bins=range(25), color='skyblue')\n",
    "\n",
    "    plt.xlabel('number of keyphrases per input')\n",
    "    plt.ylabel('input frequency')\n",
    "    plt.title(name)\n",
    "    # plt.title(f'Number of Keyphrases in Target Column \\n({num_pairs} item-keyphrases pairs; Mean={mean_keyphrases:.2f})\\n\\n')\n",
    "#     CUT = 300000\n",
    "#     # Add count labels to the top of each bar\n",
    "#     for i in range(len(counts)):\n",
    "#         if counts[i] > 0:\n",
    "#             if counts[i] > CUT: \n",
    "#                 plt.text(x=bins[i]+0.25, y=CUT, s=int(counts[i]), fontweight='bold', rotation=45)\n",
    "#             else:\n",
    "#                 plt.text(x=bins[i]+0.25, y=counts[i]+0.1, s=int(counts[i]), fontweight='bold', rotation=45)\n",
    "\n",
    "#     # Adjust y-axis limits to omit uninformative range\n",
    "#     plt.ylim(0, CUT)\n",
    "    column_name = 'num_keyphrases'\n",
    "    mean = df[column_name].mean()\n",
    "    var = df[column_name].var()\n",
    "    print(\"keyphrase Number\")\n",
    "    print(f\"50% quantile\", df[column_name].quantile(0.5))\n",
    "    print(f\"90% quantile\", df[column_name].quantile(0.9))\n",
    "    print(f\"median {column_name}\", df[column_name].median())\n",
    "\n",
    "    print(f\"mean {column_name}\", mean)\n",
    "    print(f\"var {column_name}\", var)\n",
    "    fig.savefig(f\"./figures/{name}_keyphrase_num.png\")\n",
    "    plt.show()\n",
    "    # fig.close()\n",
    "vis_keyphrase_num(amazoncat_df, \"amazoncat\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "id": "86fd4505-f259-4746-a6fa-840912672df7",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "keyphrase Number\n",
      "50% quantile 14.0\n",
      "90% quantile 28.0\n",
      "median num_keyphrases 14.0\n",
      "mean num_keyphrases 15.946459049355871\n",
      "var num_keyphrases 75.42448892268001\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "vis_keyphrase_num(eurlex_df, \"eurlex\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "id": "2d6cabe4-2644-47d2-9641-6f2c603c21a9",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "keyphrase Number\n",
      "50% quantile 4.0\n",
      "90% quantile 10.0\n",
      "median num_keyphrases 4.0\n",
      "mean num_keyphrases 4.907075502081357\n",
      "var num_keyphrases 20.076676850460736\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "vis_keyphrase_num(wiki_df, \"wiki\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "id": "cc86f97c-26b6-4626-9cbb-346b4110a3ae",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "keyphrase Number\n",
      "50% quantile 4.0\n",
      "90% quantile 8.0\n",
      "median num_keyphrases 4.0\n",
      "mean num_keyphrases 4.583623520427644\n",
      "var num_keyphrases 6.284588225054816\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAyIAAAK9CAYAAADYCth8AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAA9hAAAPYQGoP6dpAABNIUlEQVR4nO3deVyVdf7//+cBBREFV0BKEfd9JZEyWyTRrIZy+qj5mcxIW1BTytI+5TJZOjQtOplm5jJTmjmTTWqajrmU4ZJrbmRGaSpgKZCaIvD+/dGP6+sZNDkKb+j4uN9u3G5xXe9zXa9zPLczPOZsLmOMEQAAAABY5FPWAwAAAAC4+hAiAAAAAKwjRAAAAABYR4gAAAAAsI4QAQAAAGAdIQIAAADAOkIEAAAAgHWECAAAAADrCBEAAAAA1hEiAICrys0336ybb765rMcAgKseIQIAQDGcPn1a48aN05o1a8p6FADwCoQIAADFcPr0aY0fP54QAYASQogAAH6XjDH65ZdfynoMAMBlIkQAAKVi27Zt6tmzp4KCglSlShV169ZNGzZscFszbtw4uVyuIpedM2eOXC6XvvvuO2db/fr1dccdd+iTTz5RVFSUAgIC9Oabb/7mDDNmzFDDhg0VEBCgTp066bPPPiuyJjc3V2PGjFHHjh0VHByswMBA3XjjjVq9erWz5rvvvlPt2rUlSePHj5fL5ZLL5dK4ceMkSTt37tQDDzygBg0aqFKlSgoLC9ODDz6on376qbg3FwBcdSqU9QAAAO+ze/du3XjjjQoKCtJTTz2lihUr6s0339TNN9+stWvXKjo6+rKOm5qaqn79+unhhx/WoEGD1LRp04uuffvtt/Xwww/r+uuv1/Dhw/Xtt9/qrrvuUo0aNVS3bl1nXU5OjmbOnKl+/fpp0KBB+vnnn/X2228rLi5OmzZtUrt27VS7dm1NmzZNjz76qO6++27dc889kqQ2bdpIklauXKlvv/1WAwcOVFhYmHbv3q0ZM2Zo9+7d2rBhwwVjCwCuegYAgBIWHx9v/Pz8zIEDB5xtR44cMVWrVjVdu3Z1to0dO9Zc6H+KZs+ebSSZtLQ0Z1tERISRZJYvX37J8+fm5pqQkBDTrl07c/bsWWf7jBkzjCRz0003Odvy8vLc1hhjzIkTJ0xoaKh58MEHnW3Hjh0zkszYsWOLnO/06dNFts2fP99IMuvWrbvkvABwNeKlWQCAEpWfn68VK1YoPj5eDRo0cLbXqVNH9913nz7//HPl5ORc1rEjIyMVFxd3yXVffvmlMjMz9cgjj8jPz8/Z/sADDyg4ONhtra+vr7OmoKBAx48fV15enqKiorR169ZizRUQEOD895kzZ/Tjjz+qc+fOklTsYwDA1YYQAQCUqGPHjun06dMXfNlU8+bNVVBQoEOHDl3WsSMjI4u17vvvv5ckNW7c2G17xYoV3eKo0Ny5c9WmTRtVqlRJNWvWVO3atbV06VJlZ2cX63zHjx/X448/rtDQUAUEBKh27drOrMU9BgBcbXiPCACgzFzsvRP5+fkX3H7+Mw8l5Z133tEDDzyg+Ph4jRw5UiEhIfL19dXEiRN14MCBYh3jf/7nf/TFF19o5MiRateunapUqaKCggL16NFDBQUFJT4zAHgDQgQAUKJq166typUrKzU1tci+ffv2ycfHx3mzePXq1SVJWVlZqlatmrOu8BmNyxURESFJ2r9/v2699VZn+7lz55SWlqa2bds62/75z3+qQYMG+uCDD9zCaOzYsW7HvFg0nThxQqtWrdL48eM1ZswYZ/v+/fuv6DoAgLfjpVkAgBLl6+ur7t2769///rfbx+9mZGRo3rx56tKli4KCgiRJDRs2lCStW7fOWXfq1CnNnTv3imaIiopS7dq1NX36dOXm5jrb58yZo6ysrCLzSr9+L0mhjRs3KiUlxW1d5cqVJalYl5ek11577UquAgB4PZ4RAQCUuAkTJmjlypXq0qWLHnvsMVWoUEFvvvmmzp49q+TkZGdd9+7dVa9ePSUkJGjkyJHy9fXVrFmzVLt2bR08ePCyz1+xYkVNmDBBDz/8sG699Vb16dNHaWlpmj17dpH3iNxxxx364IMPdPfdd6tXr15KS0vT9OnT1aJFC508edJZFxAQoBYtWmjBggVq0qSJatSooVatWqlVq1bq2rWrkpOTde7cOV1zzTVasWKF0tLSLnt+ALga8IwIAKDEtWzZUp999platWqliRMnavz48YqIiNDq1avdvkOkYsWKWrRokRo2bKjnnntOU6ZM0UMPPaQhQ4Zc8QyDBw/WG2+8oSNHjmjkyJH67LPP9NFHH7l9h4j06ydpvfjii9qxY4eGDRumTz75RO+8846ioqKKHHPmzJm65pprNGLECPXr10///Oc/JUnz5s1TXFycpk6dqtGjR6tixYpatmzZFV8HAPBmLvPfzyUDAAAAQCnjGREAAAAA1hEiAAAAAKwjRAAAAABYR4gAAAAAsI4QAQAAAGAdIQIAAADAOr7Q0KKCggIdOXJEVatWlcvlKutxAAAAgCtmjNHPP/+s8PBw+fgU/3kOQsSiI0eOFPkiLQAAAMAbHDp0SNdee22x1xMiFlWtWlXSr/9IQUFBZTwNAAAAcOVycnJUt25d52/d4iJELCp8OVZQUBAhAgAAAK/i6VsPeLM6AAAAAOsIEQAAAADWESIAAAAArCNEAAAAAFhHiAAAAACwjhABAAAAYB0hAgAAAMA6QgQAAACAdYQIAAAAAOsIEQAAAADWESIAAAAArCNEAAAAAFhHiAAAAACwjhABAAAAYB0hAgAAAMA6QgQAAACAdYQIAAAAAOsIEQAAAADWESIAAAAArCNEAAAAAFhHiAAAAACwjhABAAAAYF2Zhsi6det05513Kjw8XC6XSx9++KHbfmOMxowZozp16iggIECxsbHav3+/25rjx4+rf//+CgoKUrVq1ZSQkKCTJ0+6rdm5c6duvPFGVapUSXXr1lVycnKRWRYuXKhmzZqpUqVKat26tT7++GOPZwEAAABQPGUaIqdOnVLbtm01derUC+5PTk7WlClTNH36dG3cuFGBgYGKi4vTmTNnnDX9+/fX7t27tXLlSi1ZskTr1q3T4MGDnf05OTnq3r27IiIitGXLFr300ksaN26cZsyY4az54osv1K9fPyUkJGjbtm2Kj49XfHy8du3a5dEsAAAAAIrJlBOSzKJFi5zfCwoKTFhYmHnppZecbVlZWcbf39/Mnz/fGGPMnj17jCSzefNmZ82yZcuMy+Uyhw8fNsYY88Ybb5jq1aubs2fPOmuefvpp07RpU+f3//mf/zG9evVymyc6Oto8/PDDxZ6lOLKzs40kk52dXezLAAAAAOXZ5f6NW27fI5KWlqb09HTFxsY624KDgxUdHa2UlBRJUkpKiqpVq6aoqChnTWxsrHx8fLRx40ZnTdeuXeXn5+esiYuLU2pqqk6cOOGsOf88hWsKz1OcWS7k7NmzysnJcfsBAAAAIFUo6wEuJj09XZIUGhrqtj00NNTZl56erpCQELf9FSpUUI0aNdzWREZGFjlG4b7q1asrPT39kue51CwXMnHiRI0fP/7SV9YLTdr2Y1mPgKvUqPa1ynoEAABQDOX2GRFvMHr0aGVnZzs/hw4dKuuRAAAAgHKh3IZIWFiYJCkjI8Nte0ZGhrMvLCxMmZmZbvvz8vJ0/PhxtzUXOsb557jYmvP3X2qWC/H391dQUJDbDwAAAIByHCKRkZEKCwvTqlWrnG05OTnauHGjYmJiJEkxMTHKysrSli1bnDWffvqpCgoKFB0d7axZt26dzp0756xZuXKlmjZtqurVqztrzj9P4ZrC8xRnFgAAAADFV6YhcvLkSW3fvl3bt2+X9Oubwrdv366DBw/K5XJp+PDhmjBhgj766CN99dVXuv/++xUeHq74+HhJUvPmzdWjRw8NGjRImzZt0vr16zVkyBD17dtX4eHhkqT77rtPfn5+SkhI0O7du7VgwQJNnjxZSUlJzhyPP/64li9frpdffln79u3TuHHj9OWXX2rIkCGSVKxZAAAAABRfmb5Z/csvv9Qtt9zi/F4YBwMGDNCcOXP01FNP6dSpUxo8eLCysrLUpUsXLV++XJUqVXIu8+6772rIkCHq1q2bfHx81Lt3b02ZMsXZHxwcrBUrVigxMVEdO3ZUrVq1NGbMGLfvGrn++us1b948Pfvss3rmmWfUuHFjffjhh2rVqpWzpjizAAAAACgelzHGlPUQV4ucnBwFBwcrOzvb698vwqdmoazwqVkAANh1uX/jltv3iAAAAADwXoQIAAAAAOsIEQAAAADWESIAAAAArCNEAAAAAFhHiAAAAACwjhABAAAAYB0hAgAAAMA6QgQAAACAdYQIAAAAAOsIEQAAAADWESIAAAAArCNEAAAAAFhHiAAAAACwjhABAAAAYB0hAgAAAMA6QgQAAACAdYQIAAAAAOsIEQAAAADWESIAAAAArCNEAAAAAFhHiAAAAACwjhABAAAAYB0hAgAAAMA6QgQAAACAdYQIAAAAAOsIEQAAAADWESIAAAAArCNEAAAAAFhHiAAAAACwjhABAAAAYB0hAgAAAMA6QgQAAACAdYQIAAAAAOsIEQAAAADWESIAAAAArCNEAAAAAFhHiAAAAACwjhABAAAAYB0hAgAAAMA6QgQAAACAdYQIAAAAAOsIEQAAAADWESIAAAAArCNEAAAAAFhHiAAAAACwjhABAAAAYB0hAgAAAMA6QgQAAACAdYQIAAAAAOsIEQAAAADWESIAAAAArCNEAAAAAFhHiAAAAACwjhABAAAAYB0hAgAAAMA6QgQAAACAdYQIAAAAAOsIEQAAAADWESIAAAAArCNEAAAAAFhHiAAAAACwjhABAAAAYB0hAgAAAMA6QgQAAACAdYQIAAAAAOsIEQAAAADWESIAAAAArCNEAAAAAFhHiAAAAACwjhABAAAAYB0hAgAAAMA6QgQAAACAdYQIAAAAAOsIEQAAAADWESIAAAAArCNEAAAAAFhHiAAAAACwjhABAAAAYB0hAgAAAMA6QgQAAACAdYQIAAAAAOsIEQAAAADWESIAAAAArCNEAAAAAFhHiAAAAACwjhABAAAAYB0hAgAAAMA6QgQAAACAdYQIAAAAAOsIEQAAAADWESIAAAAArCNEAAAAAFhHiAAAAACwjhABAAAAYB0hAgAAAMA6QgQAAACAdYQIAAAAAOsIEQAAAADWESIAAAAArCNEAAAAAFhHiAAAAACwjhABAAAAYB0hAgAAAMA6QgQAAACAdYQIAAAAAOvKdYjk5+frueeeU2RkpAICAtSwYUM9//zzMsY4a4wxGjNmjOrUqaOAgADFxsZq//79bsc5fvy4+vfvr6CgIFWrVk0JCQk6efKk25qdO3fqxhtvVKVKlVS3bl0lJycXmWfhwoVq1qyZKlWqpNatW+vjjz8unSsOAAAAeLlyHSJ/+ctfNG3aNL3++uvau3ev/vKXvyg5OVl/+9vfnDXJycmaMmWKpk+fro0bNyowMFBxcXE6c+aMs6Z///7avXu3Vq5cqSVLlmjdunUaPHiwsz8nJ0fdu3dXRESEtmzZopdeeknjxo3TjBkznDVffPGF+vXrp4SEBG3btk3x8fGKj4/Xrl277NwYAAAAgBdxmfOfXihn7rjjDoWGhurtt992tvXu3VsBAQF65513ZIxReHi4nnjiCT355JOSpOzsbIWGhmrOnDnq27ev9u7dqxYtWmjz5s2KioqSJC1fvly33367fvjhB4WHh2vatGn6v//7P6Wnp8vPz0+SNGrUKH344Yfat2+fJKlPnz46deqUlixZ4szSuXNntWvXTtOnTy/W9cnJyVFwcLCys7MVFBRUIrdReTVp249lPQKuUqPa1yrrEQAAuKpc7t+45foZkeuvv16rVq3S119/LUnasWOHPv/8c/Xs2VOSlJaWpvT0dMXGxjqXCQ4OVnR0tFJSUiRJKSkpqlatmhMhkhQbGysfHx9t3LjRWdO1a1cnQiQpLi5OqampOnHihLPm/PMUrik8z4WcPXtWOTk5bj8AAAAApAplPcBvGTVqlHJyctSsWTP5+voqPz9fL7zwgvr37y9JSk9PlySFhoa6XS40NNTZl56erpCQELf9FSpUUI0aNdzWREZGFjlG4b7q1asrPT39N89zIRMnTtT48eM9vdoAAACA1yvXz4i8//77evfddzVv3jxt3bpVc+fO1V//+lfNnTu3rEcrltGjRys7O9v5OXToUFmPBAAAAJQL5foZkZEjR2rUqFHq27evJKl169b6/vvvNXHiRA0YMEBhYWGSpIyMDNWpU8e5XEZGhtq1aydJCgsLU2Zmpttx8/LydPz4cefyYWFhysjIcFtT+Pul1hTuvxB/f3/5+/t7erUBAAAAr1eunxE5ffq0fHzcR/T19VVBQYEkKTIyUmFhYVq1apWzPycnRxs3blRMTIwkKSYmRllZWdqyZYuz5tNPP1VBQYGio6OdNevWrdO5c+ecNStXrlTTpk1VvXp1Z8355ylcU3geAAAAAMVXrkPkzjvv1AsvvKClS5fqu+++06JFi/TKK6/o7rvvliS5XC4NHz5cEyZM0EcffaSvvvpK999/v8LDwxUfHy9Jat68uXr06KFBgwZp06ZNWr9+vYYMGaK+ffsqPDxcknTffffJz89PCQkJ2r17txYsWKDJkycrKSnJmeXxxx/X8uXL9fLLL2vfvn0aN26cvvzySw0ZMsT67QIAAAD83pXrl2b97W9/03PPPafHHntMmZmZCg8P18MPP6wxY8Y4a5566imdOnVKgwcPVlZWlrp06aLly5erUqVKzpp3331XQ4YMUbdu3eTj46PevXtrypQpzv7g4GCtWLFCiYmJ6tixo2rVqqUxY8a4fdfI9ddfr3nz5unZZ5/VM888o8aNG+vDDz9Uq1at7NwYAAAAgBcp198j4m34HhGg9PE9IgAA2OWV3yMCAAAAwDsRIgAAAACsI0QAAAAAWEeIAAAAALCOEAEAAABgHSECAAAAwDpCBAAAAIB1hAgAAAAA6wgRAAAAANYRIgAAAACsI0QAAAAAWEeIAAAAALCOEAEAAABgHSECAAAAwDpCBAAAAIB1hAgAAAAA6wgRAAAAANYRIgAAAACsI0QAAAAAWEeIAAAAALCOEAEAAABgHSECAAAAwDpCBAAAAIB1hAgAAAAA6wgRAAAAANYRIgAAAACsI0QAAAAAWEeIAAAAALCOEAEAAABgHSECAAAAwDpCBAAAAIB1hAgAAAAA6wgRAAAAANYRIgAAAACsI0QAAAAAWEeIAAAAALCOEAEAAABgHSECAAAAwDpCBAAAAIB1hAgAAAAA6wgRAAAAANYRIgAAAACsI0QAAAAAWEeIAAAAALCOEAEAAABgHSECAAAAwDpCBAAAAIB1hAgAAAAA6wgRAAAAANYRIgAAAACsI0QAAAAAWEeIAAAAALCOEAEAAABgHSECAAAAwDpCBAAAAIB1hAgAAAAA6wgRAAAAANYRIgAAAACsI0QAAAAAWFehrAcAgJI0aduPVs4zqn0tK+cBAMBb8YwIAAAAAOsIEQAAAADWESIAAAAArCNEAAAAAFhHiAAAAACwjhABAAAAYB0hAgAAAMA6QgQAAACAdYQIAAAAAOsIEQAAAADWESIAAAAArCNEAAAAAFhHiAAAAACwjhABAAAAYB0hAgAAAMA6QgQAAACAdYQIAAAAAOsIEQAAAADWESIAAAAArCNEAAAAAFhHiAAAAACwjhABAAAAYB0hAgAAAMA6QgQAAACAdYQIAAAAAOsIEQAAAADWESIAAAAArCNEAAAAAFhHiAAAAACwjhABAAAAYB0hAgAAAMA6QgQAAACAdYQIAAAAAOsIEQAAAADWESIAAAAArCNEAAAAAFhHiAAAAACwjhABAAAAYB0hAgAAAMA6QgQAAACAdYQIAAAAAOsIEQAAAADWESIAAAAArCNEAAAAAFjncYjUr19ff/7zn3Xw4MHSmAcAAADAVcDjEBk+fLg++OADNWjQQLfddpvee+89nT17tjRmAwAAAOClLitEtm/frk2bNql58+YaOnSo6tSpoyFDhmjr1q2lMSMAAAAAL3PZ7xHp0KGDpkyZoiNHjmjs2LGaOXOmrrvuOrVr106zZs2SMaZEBjx8+LD+93//VzVr1lRAQIBat26tL7/80tlvjNGYMWNUp04dBQQEKDY2Vvv373c7xvHjx9W/f38FBQWpWrVqSkhI0MmTJ93W7Ny5UzfeeKMqVaqkunXrKjk5ucgsCxcuVLNmzVSpUiW1bt1aH3/8cYlcRwAAAOBqc9khcu7cOb3//vu666679MQTTygqKkozZ85U79699cwzz6h///5XPNyJEyd0ww03qGLFilq2bJn27Nmjl19+WdWrV3fWJCcna8qUKZo+fbo2btyowMBAxcXF6cyZM86a/v37a/fu3Vq5cqWWLFmidevWafDgwc7+nJwcde/eXREREdqyZYteeukljRs3TjNmzHDWfPHFF+rXr58SEhK0bds2xcfHKz4+Xrt27bri6wkAAABcbVzGw6cutm7dqtmzZ2v+/Pny8fHR/fffr4ceekjNmjVz1uzatUvXXXedfvnllysabtSoUVq/fr0+++yzC+43xig8PFxPPPGEnnzySUlSdna2QkNDNWfOHPXt21d79+5VixYttHnzZkVFRUmSli9frttvv10//PCDwsPDNW3aNP3f//2f0tPT5efn55z7ww8/1L59+yRJffr00alTp7RkyRLn/J07d1a7du00ffr0Yl2fnJwcBQcHKzs7W0FBQZd9u/weTNr2Y1mPAJSqUe1rlfUIAACUC5f7N67Hz4hcd9112r9/v6ZNm6bDhw/rr3/9q1uESFJkZKT69u3r6aGL+OijjxQVFaV7771XISEhat++vd566y1nf1pamtLT0xUbG+tsCw4OVnR0tFJSUiRJKSkpqlatmhMhkhQbGysfHx9t3LjRWdO1a1cnQiQpLi5OqampOnHihLPm/PMUrik8z4WcPXtWOTk5bj8AAAAALiNEvv32Wy1fvlz33nuvKlaseME1gYGBmj179hUP9+2332ratGlq3LixPvnkEz366KMaNmyY5s6dK0lKT0+XJIWGhrpdLjQ01NmXnp6ukJAQt/0VKlRQjRo13NZc6Bjnn+Niawr3X8jEiRMVHBzs/NStW9ej6w8AAAB4K49DJDMz03km4XwbN250exN5SSgoKFCHDh304osvqn379ho8eLAGDRpU7JdClbXRo0crOzvb+Tl06FBZjwQAAACUCxU8vUBiYqKeeuopRUdHu20/fPiw/vKXv1wwUi5XnTp11KJFC7dtzZs317/+9S9JUlhYmCQpIyNDderUcdZkZGSoXbt2zprMzEy3Y+Tl5en48ePO5cPCwpSRkeG2pvD3S60p3H8h/v7+8vf3L9Z1BfD7Yut9ULwXBQDgrTx+RmTPnj3q0KFDke3t27fXnj17SmSoQjfccINSU1Pdtn399deKiIiQ9Ot7UcLCwrRq1Spnf05OjjZu3KiYmBhJUkxMjLKysrRlyxZnzaeffqqCggInpmJiYrRu3TqdO3fOWbNy5Uo1bdrU+YSumJgYt/MUrik8DwAAAIDi8zhE/P39izwzIElHjx5VhQoeP8Hym0aMGKENGzboxRdf1DfffKN58+ZpxowZSkxMlCS5XC4NHz5cEyZM0EcffaSvvvpK999/v8LDwxUfHy/p12dQevTooUGDBmnTpk1av369hgwZor59+yo8PFySdN9998nPz08JCQnavXu3FixYoMmTJyspKcmZ5fHHH9fy5cv18ssva9++fRo3bpy+/PJLDRkypESvMwAAAHA18Pjje/v166ejR4/q3//+t4KDgyVJWVlZio+PV0hIiN5///0SHXDJkiUaPXq09u/fr8jISCUlJWnQoEHOfmOMxo4dqxkzZigrK0tdunTRG2+8oSZNmjhrjh8/riFDhmjx4sXy8fFR7969NWXKFFWpUsVZs3PnTiUmJmrz5s2qVauWhg4dqqefftptloULF+rZZ5/Vd999p8aNGys5OVm33357sa8LH98LwFO8NAsAUN5d7t+4HofI4cOH1bVrV/30009q3769JGn79u0KDQ3VypUr+WSo30CIAPAUIQIAKO8u929cj19Ldc0112jnzp169913tWPHDgUEBGjgwIHq16/fRT/OFwAAAADOd1lv6ggMDNTgwYNLehYAAAAAV4nLCpH9+/dr9erVyszMVEFBgdu+MWPGlMhgAAAAALyXxyHy1ltv6dFHH1WtWrUUFhYml8vl7HO5XIQIAAAAgEvyOEQmTJigF154ocgnSgEAAABAcXn8PSInTpzQvffeWxqzAAAAALhKeBwi9957r1asWFEaswAAAAC4Snj80qxGjRrpueee04YNG9S6desiH9k7bNiwEhsOAAAAgHfy+AsNIyMjL34wl0vffvvtFQ/lrfhCQwCe4gsNAQDlnbUvNExLS/P0IgAAAADgxuP3iBTKzc1Vamqq8vLySnIeAAAAAFcBj0Pk9OnTSkhIUOXKldWyZUsdPHhQkjR06FBNmjSpxAcEAAAA4H08DpHRo0drx44dWrNmjSpVquRsj42N1YIFC0p0OAAAAADeyeP3iHz44YdasGCBOnfu7Pat6i1bttSBAwdKdDgAAAAA3snjZ0SOHTumkJCQIttPnTrlFiYAAAAAcDEeh0hUVJSWLl3q/F4YHzNnzlRMTEzJTQYAAADAa3n80qwXX3xRPXv21J49e5SXl6fJkydrz549+uKLL7R27drSmBEAAACAl/H4GZEuXbpo+/btysvLU+vWrbVixQqFhIQoJSVFHTt2LI0ZAQAAAHgZj58RkaSGDRvqrbfeKulZAAAAAFwlPA6Rwu8NuZh69epd9jAAAAAArg4eh0j9+vV/89Ox8vPzr2ggAAAAAN7P4xDZtm2b2+/nzp3Ttm3b9Morr+iFF14oscEAAAAAeC+PQ6Rt27ZFtkVFRSk8PFwvvfSS7rnnnhIZDAAAAID38vhTsy6madOm2rx5c0kdDgAAAIAX8/gZkZycHLffjTE6evSoxo0bp8aNG5fYYAAAAAC8l8chUq1atSJvVjfGqG7dunrvvfdKbDAAAAAA3svjEFm9erXb7z4+Pqpdu7YaNWqkChUu62tJAAAAAFxlPC6Hm266qTTmAAAAAHAV8ThEPvroo2Kvveuuuzw9PAAAAICrgMchEh8fL5fLJWOM2/b/3uZyufhyQwAAAAAX5PHH965YsULt2rXTsmXLlJWVpaysLC1btkwdOnTQJ598ooKCAhUUFBAhAAAAAC7K42dEhg8frunTp6tLly7Otri4OFWuXFmDBw/W3r17S3RAAAAAAN7H42dEDhw4oGrVqhXZHhwcrO+++64ERgIAAADg7TwOkeuuu05JSUnKyMhwtmVkZGjkyJHq1KlTiQ4HAAAAwDt5HCKzZs3S0aNHVa9ePTVq1EiNGjVSvXr1dPjwYb399tulMSMAAAAAL+Pxe0QaNWqknTt3auXKldq3b58kqXnz5oqNjS3yjesAAAAAcCGX9VXoLpdL3bt3V9euXeXv70+AAAAAAPCIxy/NKigo0PPPP69rrrlGVapUUVpamiTpueee46VZAAAAAIrF4xCZMGGC5syZo+TkZPn5+TnbW7VqpZkzZ5bocAAAAAC8k8ch8ve//10zZsxQ//795evr62xv27at854RAAAAAPgtHofI4cOH1ahRoyLbCwoKdO7cuRIZCgAAAIB38zhEWrRooc8++6zI9n/+859q3759iQwFAAAAwLt5/KlZY8aM0YABA3T48GEVFBTogw8+UGpqqv7+979ryZIlpTEjAAAAAC/j8TMif/jDH7R48WL95z//UWBgoMaMGaO9e/dq8eLFuu2220pjRgAAAABexqNnRPLy8vTiiy/qwQcf1MqVK0trJgAAAABezqNnRCpUqKDk5GTl5eWV1jwAAAAArgIevzSrW7duWrt2bWnMAgAAAOAq4fGb1Xv27KlRo0bpq6++UseOHRUYGOi2/6677iqx4QAAAAB4J49D5LHHHpMkvfLKK0X2uVwu5efnX/lUAAAAALyaxyFSUFBQGnMAAAAAuIoU6z0iNWrU0I8//ihJevDBB/Xzzz+X6lAAAAAAvFuxQiQ3N1c5OTmSpLlz5+rMmTOlOhQAAAAA71asl2bFxMQoPj5eHTt2lDFGw4YNU0BAwAXXzpo1q0QHBAAAAOB9ihUi77zzjl599VUdOHBALpdL2dnZPCsCAAAA4LIVK0RCQ0M1adIkSVJkZKT+8Y9/qGbNmqU6GAAAAADv5fGnZqWlpZXGHAAAAACuIh5/szoAAAAAXClCBAAAAIB1hAgAAAAA6wgRAAAAANZ5/Gb1QpmZmcrMzFRBQYHb9jZt2lzxUAAAAAC8m8chsmXLFg0YMEB79+6VMUaS5HK5ZIyRy+VSfn5+iQ8JAAAAwLt4HCIPPvigmjRporfffluhoaFyuVylMRcAAAAAL+ZxiHz77bf617/+pUaNGpXGPAAAAACuAh6/Wb1bt27asWNHacwCAAAA4Crh8TMiM2fO1IABA7Rr1y61atVKFStWdNt/1113ldhwAAAAALyTxyGSkpKi9evXa9myZUX28WZ1AAAAAMXh8Uuzhg4dqv/93//V0aNHVVBQ4PZDhAAAAAAoDo9D5KefftKIESMUGhpaGvMAAAAAuAp4HCL33HOPVq9eXRqzAAAAALhKePwekSZNmmj06NH6/PPP1bp16yJvVh82bFiJDQcAAADAO7lM4dejF1NkZOTFD+Zy6dtvv73iobxVTk6OgoODlZ2draCgoLIep1RN2vZjWY8AeIVR7WuV9QgAAPymy/0b1+NnRNLS0jy9CAAAAAC48fg9IoVyc3OVmpqqvLy8kpwHAAAAwFXA4xA5ffq0EhISVLlyZbVs2VIHDx6U9OvH+k6aNKnEBwQAAADgfTwOkdGjR2vHjh1as2aNKlWq5GyPjY3VggULSnQ4AAAAAN7J4/eIfPjhh1qwYIE6d+4sl8vlbG/ZsqUOHDhQosMBAAAA8E4ePyNy7NgxhYSEFNl+6tQptzABAAAAgIvxOESioqK0dOlS5/fC+Jg5c6ZiYmJKbjIAAAAAXsvjl2a9+OKL6tmzp/bs2aO8vDxNnjxZe/bs0RdffKG1a9eWxowAAAAAvIzHz4h06dJF27dvV15enlq3bq0VK1YoJCREKSkp6tixY2nMCAAAAMDLePyMiCQ1bNhQb731VknPAgAAAOAq4fEzIr6+vsrMzCyy/aeffpKvr2+JDAUAAADAu3kcIsaYC24/e/as/Pz8rnggAAAAAN6v2C/NmjJliqRfPyVr5syZqlKlirMvPz9f69atU7NmzUp+QgAAAABep9gh8uqrr0r69RmR6dOnu70My8/PT/Xr19f06dNLfkIAAAAAXqfYIZKWliZJuuWWW/TBBx+oevXqpTYUAAAAAO/m8admrV69ujTmAAAAAHAVKVaIJCUl6fnnn1dgYKCSkpJ+c+0rr7xSIoMBAAAA8F7FCpFt27bp3Llzzn9fjMvlKpmpAAAAAHi1YoXI+S/H4qVZAAAAAK6Ux98jAgAAAABXihABAAAAYB0hAgAAAMA6QgQAAACAdYQIAAAAAOsIEQAAAADWESIAAAAArCNEAAAAAFhHiAAAAACwjhABAAAAYB0hAgAAAMA6QgQAAACAdYQIAAAAAOsIEQAAAADWESIAAAAArPtdhcikSZPkcrk0fPhwZ9uZM2eUmJiomjVrqkqVKurdu7cyMjLcLnfw4EH16tVLlStXVkhIiEaOHKm8vDy3NWvWrFGHDh3k7++vRo0aac6cOUXOP3XqVNWvX1+VKlVSdHS0Nm3aVBpXEwAAAPB6v5sQ2bx5s9588021adPGbfuIESO0ePFiLVy4UGvXrtWRI0d0zz33OPvz8/PVq1cv5ebm6osvvtDcuXM1Z84cjRkzxlmTlpamXr166ZZbbtH27ds1fPhwPfTQQ/rkk0+cNQsWLFBSUpLGjh2rrVu3qm3btoqLi1NmZmbpX3kAAADAy7iMMaash7iUkydPqkOHDnrjjTc0YcIEtWvXTq+99pqys7NVu3ZtzZs3T3/84x8lSfv27VPz5s2VkpKizp07a9myZbrjjjt05MgRhYaGSpKmT5+up59+WseOHZOfn5+efvppLV26VLt27XLO2bdvX2VlZWn58uWSpOjoaF133XV6/fXXJUkFBQWqW7euhg4dqlGjRhXreuTk5Cg4OFjZ2dkKCgoqyZuo3Jm07ceyHgHwCqPa1yrrEQAA+E2X+zfu7+IZkcTERPXq1UuxsbFu27ds2aJz5865bW/WrJnq1aunlJQUSVJKSopat27tRIgkxcXFKScnR7t373bW/Pex4+LinGPk5uZqy5Ytbmt8fHwUGxvrrLmQs2fPKicnx+0HAAAAgFShrAe4lPfee09bt27V5s2bi+xLT0+Xn5+fqlWr5rY9NDRU6enpzprzI6Rwf+G+31qTk5OjX375RSdOnFB+fv4F1+zbt++is0+cOFHjx48v3hUFAAAAriLl+hmRQ4cO6fHHH9e7776rSpUqlfU4Hhs9erSys7Odn0OHDpX1SAAAAEC5UK5DZMuWLcrMzFSHDh1UoUIFVahQQWvXrtWUKVNUoUIFhYaGKjc3V1lZWW6Xy8jIUFhYmCQpLCysyKdoFf5+qTVBQUEKCAhQrVq15Ovre8E1hce4EH9/fwUFBbn9AAAAACjnIdKtWzd99dVX2r59u/MTFRWl/v37O/9dsWJFrVq1yrlMamqqDh48qJiYGElSTEyMvvrqK7dPt1q5cqWCgoLUokULZ835xyhcU3gMPz8/dezY0W1NQUGBVq1a5awBAAAAUHzl+j0iVatWVatWrdy2BQYGqmbNms72hIQEJSUlqUaNGgoKCtLQoUMVExOjzp07S5K6d++uFi1a6E9/+pOSk5OVnp6uZ599VomJifL395ckPfLII3r99df11FNP6cEHH9Snn36q999/X0uXLnXOm5SUpAEDBigqKkqdOnXSa6+9plOnTmngwIGWbg0AAADAe5TrECmOV199VT4+Purdu7fOnj2ruLg4vfHGG85+X19fLVmyRI8++qhiYmIUGBioAQMG6M9//rOzJjIyUkuXLtWIESM0efJkXXvttZo5c6bi4uKcNX369NGxY8c0ZswYpaenq127dlq+fHmRN7ADAAAAuLTfxfeIeAu+RwSAp/geEQBAeefV3yMCAAAAwLsQIgAAAACsI0QAAAAAWEeIAAAAALCOEAEAAABgHSECAAAAwDpCBAAAAIB1hAgAAAAA6wgRAAAAANYRIgAAAACsI0QAAAAAWEeIAAAAALCOEAEAAABgHSECAAAAwDpCBAAAAIB1hAgAAAAA6wgRAAAAANYRIgAAAACsI0QAAAAAWEeIAAAAALCOEAEAAABgHSECAAAAwDpCBAAAAIB1hAgAAAAA6wgRAAAAANYRIgAAAACsI0QAAAAAWEeIAAAAALCOEAEAAABgHSECAAAAwDpCBAAAAIB1hAgAAAAA6wgRAAAAANYRIgAAAACsI0QAAAAAWEeIAAAAALCOEAEAAABgHSECAAAAwDpCBAAAAIB1hAgAAAAA6wgRAAAAANYRIgAAAACsI0QAAAAAWEeIAAAAALCOEAEAAABgHSECAAAAwDpCBAAAAIB1hAgAAAAA6wgRAAAAANYRIgAAAACsI0QAAAAAWEeIAAAAALCOEAEAAABgXYWyHgAAcHGTtv1o7Vyj2teydi4AAHhGBAAAAIB1hAgAAAAA6wgRAAAAANYRIgAAAACsI0QAAAAAWEeIAAAAALCOEAEAAABgHSECAAAAwDpCBAAAAIB1hAgAAAAA6wgRAAAAANYRIgAAAACsI0QAAAAAWFehrAcAAJQPk7b9aOU8o9rXsnIeAED5xjMiAAAAAKwjRAAAAABYR4gAAAAAsI4QAQAAAGAdIQIAAADAOkIEAAAAgHWECAAAAADrCBEAAAAA1hEiAAAAAKwjRAAAAABYR4gAAAAAsI4QAQAAAGAdIQIAAADAOkIEAAAAgHWECAAAAADrCBEAAAAA1hEiAAAAAKwjRAAAAABYR4gAAAAAsI4QAQAAAGAdIQIAAADAOkIEAAAAgHWECAAAAADrCBEAAAAA1hEiAAAAAKwjRAAAAABYR4gAAAAAsI4QAQAAAGAdIQIAAADAOkIEAAAAgHWECAAAAADrCBEAAAAA1hEiAAAAAKwjRAAAAABYR4gAAAAAsI4QAQAAAGAdIQIAAADAOkIEAAAAgHXlOkQmTpyo6667TlWrVlVISIji4+OVmprqtubMmTNKTExUzZo1VaVKFfXu3VsZGRluaw4ePKhevXqpcuXKCgkJ0ciRI5WXl+e2Zs2aNerQoYP8/f3VqFEjzZkzp8g8U6dOVf369VWpUiVFR0dr06ZNJX6dAQAAgKtBuQ6RtWvXKjExURs2bNDKlSt17tw5de/eXadOnXLWjBgxQosXL9bChQu1du1aHTlyRPfcc4+zPz8/X7169VJubq6++OILzZ07V3PmzNGYMWOcNWlpaerVq5duueUWbd++XcOHD9dDDz2kTz75xFmzYMECJSUlaezYsdq6davatm2ruLg4ZWZm2rkxAAAAAC/iMsaYsh6iuI4dO6aQkBCtXbtWXbt2VXZ2tmrXrq158+bpj3/8oyRp3759at68uVJSUtS5c2ctW7ZMd9xxh44cOaLQ0FBJ0vTp0/X000/r2LFj8vPz09NPP62lS5dq165dzrn69u2rrKwsLV++XJIUHR2t6667Tq+//rokqaCgQHXr1tXQoUM1atSoYs2fk5Oj4OBgZWdnKygoqCRvmnJn0rYfy3oEAOXUqPa1ynoEAEAJuty/ccv1MyL/LTs7W5JUo0YNSdKWLVt07tw5xcbGOmuaNWumevXqKSUlRZKUkpKi1q1bOxEiSXFxccrJydHu3budNecfo3BN4TFyc3O1ZcsWtzU+Pj6KjY111lzI2bNnlZOT4/YDAAAA4HcUIgUFBRo+fLhuuOEGtWrVSpKUnp4uPz8/VatWzW1taGio0tPTnTXnR0jh/sJ9v7UmJydHv/zyi3788Ufl5+dfcE3hMS5k4sSJCg4Odn7q1q3r+RUHAAAAvNDvJkQSExO1a9cuvffee2U9SrGNHj1a2dnZzs+hQ4fKeiQAAACgXKhQ1gMUx5AhQ7RkyRKtW7dO1157rbM9LCxMubm5ysrKcntWJCMjQ2FhYc6a//50q8JP1Tp/zX9/0lZGRoaCgoIUEBAgX19f+fr6XnBN4TEuxN/fX/7+/p5fYQAAAMDLletnRIwxGjJkiBYtWqRPP/1UkZGRbvs7duyoihUratWqVc621NRUHTx4UDExMZKkmJgYffXVV26fbrVy5UoFBQWpRYsWzprzj1G4pvAYfn5+6tixo9uagoICrVq1ylkDAAAAoPjK9TMiiYmJmjdvnv7973+ratWqzvsxgoODFRAQoODgYCUkJCgpKUk1atRQUFCQhg4dqpiYGHXu3FmS1L17d7Vo0UJ/+tOflJycrPT0dD377LNKTEx0nq145JFH9Prrr+upp57Sgw8+qE8//VTvv/++li5d6sySlJSkAQMGKCoqSp06ddJrr72mU6dOaeDAgfZvGAAAAOB3rlyHyLRp0yRJN998s9v22bNn64EHHpAkvfrqq/Lx8VHv3r119uxZxcXF6Y033nDW+vr6asmSJXr00UcVExOjwMBADRgwQH/+85+dNZGRkVq6dKlGjBihyZMn69prr9XMmTMVFxfnrOnTp4+OHTumMWPGKD09Xe3atdPy5cuLvIEdAAAAwKX9rr5H5PeO7xEBAL5HBAC8zVXxPSIAAAAAvAMhAgAAAMA6QgQAAACAdYQIAAAAAOsIEQAAAADWESIAAAAArCNEAAAAAFhHiAAAAACwjhABAAAAYB0hAgAAAMA6QgQAAACAdYQIAAAAAOsIEQAAAADWESIAAAAArCNEAAAAAFhHiAAAAACwjhABAAAAYB0hAgAAAMA6QgQAAACAdYQIAAAAAOsIEQAAAADWESIAAAAArCNEAAAAAFhHiAAAAACwjhABAAAAYB0hAgAAAMA6QgQAAACAdYQIAAAAAOsIEQAAAADWESIAAAAArCNEAAAAAFhHiAAAAACwjhABAAAAYB0hAgAAAMA6QgQAAACAdYQIAAAAAOsIEQAAAADWESIAAAAArCNEAAAAAFhHiAAAAACwjhABAAAAYB0hAgAAAMA6QgQAAACAdYQIAAAAAOsIEQAAAADWESIAAAAArCNEAAAAAFhHiAAAAACwjhABAAAAYB0hAgAAAMA6QgQAAACAdYQIAAAAAOsIEQAAAADWESIAAAAArCNEAAAAAFhHiAAAAACwjhABAAAAYB0hAgAAAMA6QgQAAACAdYQIAAAAAOsIEQAAAADWESIAAAAArCNEAAAAAFhHiAAAAACwjhABAAAAYB0hAgAAAMA6QgQAAACAdYQIAAAAAOsIEQAAAADWESIAAAAArCNEAAAAAFhHiAAAAACwjhABAAAAYB0hAgAAAMA6QgQAAACAdYQIAAAAAOsIEQAAAADWESIAAAAArCNEAAAAAFhHiAAAAACwjhABAAAAYB0hAgAAAMA6QgQAAACAdYQIAAAAAOsIEQAAAADWESIAAAAArCNEAAAAAFhHiAAAAACwjhABAAAAYB0hAgAAAMA6QgQAAACAdYQIAAAAAOsIEQAAAADWESIAAAAArCNEAAAAAFhHiAAAAACwjhABAAAAYB0hAgAAAMA6QgQAAACAdYQIAAAAAOsIEQAAAADWESIAAAAArCNEAAAAAFhHiAAAAACwjhABAAAAYB0hAgAAAMA6QgQAAACAdYSIh6ZOnar69eurUqVKio6O1qZNm8p6JAAAAOB3hxDxwIIFC5SUlKSxY8dq69atatu2reLi4pSZmVnWowEAAAC/K4SIB1555RUNGjRIAwcOVIsWLTR9+nRVrlxZs2bNKuvRAAAAgN+VCmU9wO9Fbm6utmzZotGjRzvbfHx8FBsbq5SUlAte5uzZszp79qzze3Z2tiQpJyendIctB86c/LmsRwBQTuXk+JX1CACAElT4t60xxqPLESLF9OOPPyo/P1+hoaFu20NDQ7Vv374LXmbixIkaP358ke1169YtlRkB4Peg6KMiAMAb/PzzzwoODi72ekKkFI0ePVpJSUnO7wUFBTp+/Lhq1qwpl8tlfZ6cnBzVrVtXhw4dUlBQkPXzo3zh/oDzcX/A+bg/4HzcH3C+C90fjDH6+eefFR4e7tGxCJFiqlWrlnx9fZWRkeG2PSMjQ2FhYRe8jL+/v/z9/d22VatWrbRGLLagoCAeSODg/oDzcX/A+bg/4HzcH3C+/74/ePJMSCHerF5Mfn5+6tixo1atWuVsKygo0KpVqxQTE1OGkwEAAAC/Pzwj4oGkpCQNGDBAUVFR6tSpk1577TWdOnVKAwcOLOvRAAAAgN8VQsQDffr00bFjxzRmzBilp6erXbt2Wr58eZE3sJdX/v7+Gjt2bJGXi+HqxP0B5+P+gPNxf8D5uD/gfCV5f3AZTz9nCwAAAACuEO8RAQAAAGAdIQIAAADAOkIEAAAAgHWECAAAAADrCJGrxNSpU1W/fn1VqlRJ0dHR2rRpU1mPhDIwbtw4uVwut59mzZqV9ViwaN26dbrzzjsVHh4ul8ulDz/80G2/MUZjxoxRnTp1FBAQoNjYWO3fv79shkWpu9T94YEHHijymNGjR4+yGRalauLEibruuutUtWpVhYSEKD4+XqmpqW5rzpw5o8TERNWsWVNVqlRR7969i3zRM7xDce4PN998c5HHh0ceecSj8xAiV4EFCxYoKSlJY8eO1datW9W2bVvFxcUpMzOzrEdDGWjZsqWOHj3q/Hz++edlPRIsOnXqlNq2baupU6decH9ycrKmTJmi6dOna+PGjQoMDFRcXJzOnDljeVLYcKn7gyT16NHD7TFj/vz5FieELWvXrlViYqI2bNiglStX6ty5c+revbtOnTrlrBkxYoQWL16shQsXau3atTpy5IjuueeeMpwapaU49wdJGjRokNvjQ3JysmcnMvB6nTp1MomJic7v+fn5Jjw83EycOLEMp0JZGDt2rGnbtm1Zj4FyQpJZtGiR83tBQYEJCwszL730krMtKyvL+Pv7m/nz55fBhLDpv+8PxhgzYMAA84c//KFM5kHZyszMNJLM2rVrjTG/PhZUrFjRLFy40Fmzd+9eI8mkpKSU1Ziw5L/vD8YYc9NNN5nHH3/8io7LMyJeLjc3V1u2bFFsbKyzzcfHR7GxsUpJSSnDyVBW9u/fr/DwcDVo0ED9+/fXwYMHy3oklBNpaWlKT093e7wIDg5WdHQ0jxdXsTVr1igkJERNmzbVo48+qp9++qmsR4IF2dnZkqQaNWpIkrZs2aJz5865PT40a9ZM9erV4/HhKvDf94dC7777rmrVqqVWrVpp9OjROn36tEfH5ZvVvdyPP/6o/Pz8It/+Hhoaqn379pXRVCgr0dHRmjNnjpo2baqjR49q/PjxuvHGG7Vr1y5VrVq1rMdDGUtPT5ekCz5eFO7D1aVHjx665557FBkZqQMHDuiZZ55Rz549lZKSIl9f37IeD6WkoKBAw4cP1w033KBWrVpJ+vXxwc/PT9WqVXNby+OD97vQ/UGS7rvvPkVERCg8PFw7d+7U008/rdTUVH3wwQfFPjYhAlxFevbs6fx3mzZtFB0drYiICL3//vtKSEgow8kAlEd9+/Z1/rt169Zq06aNGjZsqDVr1qhbt25lOBlKU2Jionbt2sV7CCHp4veHwYMHO//dunVr1alTR926ddOBAwfUsGHDYh2bl2Z5uVq1asnX17fIp1pkZGQoLCysjKZCeVGtWjU1adJE33zzTVmPgnKg8DGBxwtcTIMGDVSrVi0eM7zYkCFDtGTJEq1evVrXXnutsz0sLEy5ubnKyspyW8/jg3e72P3hQqKjoyXJo8cHQsTL+fn5qWPHjlq1apWzraCgQKtWrVJMTEwZToby4OTJkzpw4IDq1KlT1qOgHIiMjFRYWJjb40VOTo42btzI4wUkST/88IN++uknHjO8kDFGQ4YM0aJFi/Tpp58qMjLSbX/Hjh1VsWJFt8eH1NRUHTx4kMcHL3Sp+8OFbN++XZI8enzgpVlXgaSkJA0YMEBRUVHq1KmTXnvtNZ06dUoDBw4s69Fg2ZNPPqk777xTEREROnLkiMaOHStfX1/169evrEeDJSdPnnT7f6vS0tK0fft21ahRQ/Xq1dPw4cM1YcIENW7cWJGRkXruuecUHh6u+Pj4shsapea37g81atTQ+PHj1bt3b4WFhenAgQN66qmn1KhRI8XFxZXh1CgNiYmJmjdvnv7973+ratWqzvs+goODFRAQoODgYCUkJCgpKUk1atRQUFCQhg4dqpiYGHXu3LmMp0dJu9T94cCBA5o3b55uv/121axZUzt37tSIESPUtWtXtWnTpvgnuqLP3MLvxt/+9jdTr1494+fnZzp16mQ2bNhQ1iOhDPTp08fUqVPH+Pn5mWuuucb06dPHfPPNN2U9FixavXq1kVTkZ8CAAcaYXz/C97nnnjOhoaHG39/fdOvWzaSmppbt0Cg1v3V/OH36tOnevbupXbu2qVixoomIiDCDBg0y6enpZT02SsGF7geSzOzZs501v/zyi3nsscdM9erVTeXKlc3dd99tjh49WnZDo9Rc6v5w8OBB07VrV1OjRg3j7+9vGjVqZEaOHGmys7M9Oo/r/z8ZAAAAAFjDe0QAAAAAWEeIAAAAALCOEAEAAABgHSECAAAAwDpCBAAAAIB1hAgAAAAA6wgRAAAAANYRIgAAAACsI0QA4Hfg5ptv1vDhw8t6DIcxRoMHD1aNGjXkcrm0ffv2ImvmzJmjatWqWZ/tfN99991F58PFlYd/OwDejxABAHhs+fLlmjNnjpYsWaKjR4+qVatWZT0SSlCfPn309ddfO7+PGzdO7dq1K7uBAHilCmU9AACgbOTn58vlcsnHx/P/T+rAgQOqU6eOrr/++lKYrGxdye3ye5Obmys/P78i2wMCAhQQEFAGEwG4mnj/oywAlJCbb75Zw4YN01NPPaUaNWooLCxM48aNc/Zf6GVAWVlZcrlcWrNmjSRpzZo1crlc+uSTT9S+fXsFBATo1ltvVWZmppYtW6bmzZsrKChI9913n06fPu12/ry8PA0ZMkTBwcGqVauWnnvuORljnP1nz57Vk08+qWuuuUaBgYGKjo52ziv9v5fbfPTRR2rRooX8/f118ODBC17XtWvXqlOnTvL391edOnU0atQo5eXlSZIeeOABDR06VAcPHpTL5VL9+vWLdfsdO3ZMUVFRuvvuu3X27FkVFBRo4sSJioyMVEBAgNq2bat//vOfkn596VejRo3017/+1e0Y27dvl8vl0jfffCNJcrlcmjZtmnr27KmAgAA1aNDAOcb5vv32W91yyy2qXLmy2rZtq5SUlEveLps3b9Ztt92mWrVqKTg4WDfddJO2bt3qXM4Yo3HjxqlevXry9/dXeHi4hg0bVux/j++//1533nmnqlevrsDAQLVs2VIff/zxRW+/+vXr6/nnn1e/fv0UGBioa665RlOnTnVbk5WVpYceeki1a9dWUFCQbr31Vu3YscPZX/jMxsyZMxUZGalKlSpd8FznvzRrzpw5Gj9+vHbs2CGXyyWXy6U5c+Z4dL5Zs2apXr16qlKlih577DHl5+crOTlZYWFhCgkJ0QsvvHDR6w3AixkAQLHcdNNNJigoyIwbN858/fXXZu7cucblcpkVK1YYY4xJS0szksy2bducy5w4ccJIMqtXrzbGGLN69WojyXTu3Nl8/vnnZuvWraZRo0bmpptuMt27dzdbt24169atMzVr1jSTJk1yO3eVKlXM448/bvbt22feeecdU7lyZTNjxgxnzUMPPWSuv/56s27dOvPNN9+Yl156yfj7+5uvv/7aGGPM7NmzTcWKFc31119v1q9fb/bt22dOnTpV5Hr+8MMPpnLlyuaxxx4ze/fuNYsWLTK1atUyY8eONcYYk5WVZf785z+ba6+91hw9etRkZmZe8PaaPXu2CQ4ONsYYc/DgQdO0aVMzYMAAk5eXZ4wxZsKECaZZs2Zm+fLl5sCBA2b27NnG39/frFmzxhhjzAsvvGBatGjhdsxhw4aZrl27Or9LMjVr1jRvvfWWSU1NNc8++6zx9fU1e/bscfs3adasmVmyZIlJTU01f/zjH01ERIQ5d+7cb94uq1atMv/4xz/M3r17zZ49e0xCQoIJDQ01OTk5xhhjFi5caIKCgszHH39svv/+e7Nx40aP/j169eplbrvtNrNz505z4MABs3jxYrN27doL3pbGGBMREWGqVq1qJk6caFJTU82UKVOMr6+vc/8zxpjY2Fhz5513ms2bN5uvv/7aPPHEE6ZmzZrmp59+MsYYM3bsWBMYGGh69Ohhtm7danbs2HHJf7vTp0+bJ554wrRs2dIcPXrUHD161Jw+fbrY56tSpYr54x//aHbv3m0++ugj4+fnZ+Li4szQoUPNvn37zKxZs4wks2HDhotedwDeiRABgGK66aabTJcuXdy2XXfddebpp582xngWIv/5z3+cNRMnTjSSzIEDB5xtDz/8sImLi3M7d/PmzU1BQYGz7emnnzbNmzc3xhjz/fffG19fX3P48GG3+bp162ZGjx5tjPn1j0tJZvv27b95PZ955hnTtGlTt3NNnTrVVKlSxeTn5xtjjHn11VdNRETEbx6n8I/Zffv2mbp165phw4Y5xzxz5oypXLmy+eKLL9wuk5CQYPr162eMMebw4cPG19fXbNy40RhjTG5urqlVq5aZM2eOs16SeeSRR9yOER0dbR599FFjzP/7N5k5c6azf/fu3UaS2bt3r0e3S35+vqlatapZvHixMcaYl19+2TRp0sTk5uYWWVucf4/WrVubcePG/eY5zxcREWF69Ojhtq1Pnz6mZ8+exhhjPvvsMxMUFGTOnDnjtqZhw4bmzTffNMb8GgYVK1a8aDwWOj9ECi/Xtm1btzXFPV/lypWdeDPGmLi4OFO/fn3nvmSMMU2bNjUTJ078zZkAeB9emgUAHmjTpo3b73Xq1FFmZuYVHSc0NFSVK1dWgwYN3Lb993E7d+4sl8vl/B4TE6P9+/crPz9fX331lfLz89WkSRNVqVLF+Vm7dq0OHDjgXMbPz6/Idfhve/fuVUxMjNu5brjhBp08eVI//PCDR9fzl19+0Y033qh77rlHkydPdo75zTff6PTp07rtttvc5v373//uzBseHq5evXpp1qxZkqTFixfr7Nmzuvfee93OERMTU+T3vXv3um07/zrXqVNHktxu3wvdLhkZGRo0aJAaN26s4OBgBQUF6eTJk87L2e6991798ssvatCggQYNGqRFixY5L18rzr/HsGHDNGHCBN1www0aO3asdu7cecnb87eu644dO3Ty5EnVrFnT7ZxpaWlu94GIiAjVrl37kue6lOKer379+qpatarze2hoqFq0aOH2HpwL3d8BeD/erA4AHqhYsaLb7y6XSwUFBZLk/GFlznvfxrlz5y55HJfL9ZvHLY6TJ0/K19dXW7Zska+vr9u+KlWqOP8dEBDgFhilzd/fX7GxsVqyZIlGjhypa665xplXkpYuXepsO/8yhR566CH96U9/0quvvqrZs2erT58+qly5ssdz/PftLcnt9r3Q7TJgwAD99NNPmjx5siIiIuTv76+YmBjl5uZKkurWravU1FT95z//0cqVK/XYY4/ppZde0tq1a4v17/HQQw8pLi5OS5cu1YoVKzRx4kS9/PLLGjp0qMfXT/r1Nq1Tp47b+1AKnf9RvIGBgZd1/Ms934Xu21d6fwfgHQgRACghhf8v89GjR9W+fXtJKtHvr9i4caPb7xs2bFDjxo3l6+ur9u3bKz8/X5mZmbrxxhuv6DzNmzfXv/71LxljnD/O169fr6pVq+raa6/16Fg+Pj76xz/+ofvuu0+33HKL1qxZo/DwcLc3hd90000Xvfztt9+uwMBATZs2TcuXL9e6deuKrNmwYYPuv/9+t98Lb/8rsX79er3xxhu6/fbbJUmHDh3Sjz/+6LYmICBAd955p+68804lJiaqWbNm+uqrr4r971G3bl098sgjeuSRRzR69Gi99dZbvxkiGzZsKPJ78+bNJUkdOnRQenq6KlSoUOwPECguPz8/5efnu20rzfMBuDoQIgBQQgICAtS5c2dNmjRJkZGRyszM1LPPPltixz948KCSkpL08MMPa+vWrfrb3/6ml19+WZLUpEkT9e/fX/fff79efvlltW/fXseOHdOqVavUpk0b9erVq9jneeyxx/Taa69p6NChGjJkiFJTUzV27FglJSVd1kfa+vr66t1331W/fv106623as2aNQoLC9OTTz6pESNGqKCgQF26dFF2drbWr1+voKAgDRgwwLnsAw88oNGjR6tx48ZFXpokSQsXLlRUVJS6dOmid999V5s2bdLbb7/t8Zz/rXHjxvrHP/6hqKgo5eTkaOTIkW4faTtnzhzl5+crOjpalStX1jvvvKOAgABFRESoZs2al/z3GD58uHr27KkmTZroxIkTWr16tRMVF7N+/XolJycrPj5eK1eu1MKFC7V06VJJUmxsrGJiYhQfH6/k5GQ1adJER44c0dKlS3X33XcrKirqsm+L+vXrKy0tTdu3b9e1116rqlWrlur5AFwdeI8IAJSgWbNmKS8vTx07dtTw4cM1YcKEEjv2/fffr19++UWdOnVSYmKiHn/8cQ0ePNjZP3v2bN1///164okn1LRpU8XHx2vz5s2qV6+eR+e55ppr9PHHH2vTpk1q27atHnnkESUkJFxRVFWoUEHz589Xy5YtnY8rfv755/Xcc89p4sSJat68uXr06KGlS5cqMjLS7bIJCQnKzc3VwIEDL3js8ePH67333lObNm3097//XfPnz1eLFi0ue9ZCb7/9tk6cOKEOHTroT3/6k4YNG6aQkBBnf7Vq1fTWW2/phhtuUJs2bfSf//xHixcvVs2aNSVd+t8jPz9fiYmJznVv0qSJ3njjjd+c6YknntCXX36p9u3ba8KECXrllVcUFxcn6deXN3388cfq2rWrBg4cqCZNmqhv3776/vvvFRoaekW3Re/evdWjRw/dcsstql27tubPn1+q5wNwdXCZ81/MDABAOfPZZ5+pW7duOnToUJE/cF0ulxYtWqT4+PiyGc6i+vXra/jw4Ro+fHhZjwIAJYKXZgEAyqWzZ8/q2LFjGjdunO69917+X3YA8DK8NAsAUC7Nnz9fERERysrKUnJyclmPAwAoYbw0CwAAAIB1PCMCAAAAwDpCBAAAAIB1hAgAAAAA6wgRAAAAANYRIgAAAACsI0QAAAAAWEeIAAAAALCOEAEAAABg3f8HqgoCmAZXEVMAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 900x800 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "vis_keyphrase_num(ebay_df, \"our data\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "55ba87c9-2c2e-438a-87ea-a483c63d324c",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

